The Rise and Fall of ASASSN-18pg: Following a TDE from Early To Late Times

We present nearly 500 days of observations of the tidal disruption event ASASSN-18pg, spanning from 54 days before peak light to 441 days after peak light. Our dataset includes X-ray, UV, and optical photometry, optical spectroscopy, radio observations, and the first published spectropolarimetric observations of a TDE. ASASSN-18pg was discovered on 2018 July 11 by the All-Sky Automated Survey for Supernovae (ASAS-SN) at a distance of $d=78.6$ Mpc, and with a peak UV magnitude of $m\simeq14$ it is both one of the nearest and brightest TDEs discovered to-date. The photometric data allow us to track both the rise to peak and the long-term evolution of the TDE. ASASSN-18pg peaked at a luminosity of $L\simeq2.2\times10^{44}$ erg s$^{-1}$, and its late-time evolution is shallower than a flux $\propto t^{-5/3}$ power-law model, similar to what has been seen in other TDEs. ASASSN-18pg exhibited Balmer lines and spectroscopic features consistent with Bowen fluorescence prior to peak which remained detectable for roughly 225 days after peak. Analysis of the two-component H$\alpha$ profile indicates that, if they are the result of reprocessing of emission from the accretion disk, the different spectroscopic lines may be coming from regions between $\sim10$ and $\sim60$ light-days from the black hole. No X-ray emission is detected from the TDE and there is no evidence of a jet or strong outflow detected in the radio. Our spectropolarimetric observations give no strong evidence for significant asphericity in the emission region, with the emission region having an axis ratio of at least $\sim0.65$.

==> anc/table3_mr.txt <==
Title: The Rise and Fall of ASASSN-18pg: Following a TDE from Early To Late Times
Authors: Thomas W.-S. Holoien et al.
Table: Table 3 - Host-Subtracted Photometry of ASASSN-19bt
================================================================================
Byte-by-byte Description of file: table3_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 19 A19    d       MJD        MJD or Combined MJD Range (1)
  21- 22 A2     ---     Filter     Photometric Filter
  24- 33 A10    mag     Magnitude  Magnitude and Uncertainty or 3-sigma Upper Limit (2)
  35- 43 A9     ---     Telescope  Telescope or Observatory Used for Observation (3)
--------------------------------------------------------------------------------
Note (1):   A range of MJDs indicates the MJD range of all observations combined to obtain a single magnitude measurement
Note (2):   All magnitudes are in the AB system and have been corrected for Galactic extinction
Note (4):   The Telescope column indicates the source of the data in each epoch: “ASAS-SN” is used for ASAS-SN survey data, “Swope” is used for data from the 1-m Swope telescope at Las Campanas Observatory, “LCOGT_04m” and “LCOGT_1m” are used for data from the Las Cumbres Observatory 0.4-m and 1-m telescopes, respectively, and “Swift” is used for Swift UVOT data.
--------------------------------------------------------------------------------
58320.071           i  15.59 0.19 Swope     
58320.584           i  15.40 0.18 LCOGT_04m 
58322.014           i  15.62 0.20 LCOGT_04m 
58323.943           i  15.40 0.16 LCOGT_1m  
58324.095           i  15.40 0.16 LCOGT_04m 
58325.138           i  15.37 0.16 LCOGT_04m 
58326.174           i  15.43 0.17 LCOGT_1m  
58328.190           i  15.23 0.14 Swope     
58328.592           i  15.15 0.13 LCOGT_1m  
58329.103           i  15.37 0.16 LCOGT_04m 
58329.174           i  15.20 0.14 Swope     
58330.085           i  15.20 0.14 Swope     
58330.581           i  15.23 0.14 LCOGT_1m  
58331.022           i  15.34 0.15 LCOGT_04m 
58331.170           i  15.15 0.13 Swope     
58332.148           i  15.12 0.13 Swope     
58332.152           i  15.12 0.13 LCOGT_1m  
58333.131           i  15.12 0.13 Swope     
58334.107           i  15.07 0.12 LCOGT_1m  
58336.445           i  15.25 0.14 LCOGT_04m 
58338.140           i  15.07 0.12 LCOGT_04m 
58338.520           i  15.00 0.11 LCOGT_1m  
58340.536           i  15.00 0.11 LCOGT_1m  
58341.713           i  15.02 0.12 LCOGT_04m 
58343.146           i  15.07 0.12 Swope     
58344.077           i  15.00 0.11 LCOGT_1m  
58344.143           i  15.23 0.14 LCOGT_04m 
58344.368           i  15.20 0.14 LCOGT_04m 
58345.728           i  15.07 0.12 LCOGT_04m 
58347.094           i  15.17 0.13 Swope     
58347.840           i  15.00 0.11 LCOGT_1m  
58349.117           i  15.02 0.12 Swope     
58349.802           i  15.00 0.20 LCOGT_1m  
58351.518           i  15.07 0.12 LCOGT_1m  
58353.849           i  15.12 0.13 LCOGT_1m  
58357.121           i  15.17 0.13 LCOGT_1m  
58358.017           i  15.28 0.15 LCOGT_04m 
58358.866           i  15.23 0.14 LCOGT_1m  
58360.785           i  15.23 0.14 LCOGT_1m  
58360.808           i  15.28 0.15 LCOGT_04m 
58362.134           i  15.07 0.12 Swope     
58363.105           i  15.34 0.15 LCOGT_1m  
58363.986           i  15.49 0.18 LCOGT_04m 
58364.775           i  15.37 0.16 LCOGT_04m 
58365.104           i  15.28 0.15 LCOGT_1m  
58366.037           i  15.34 0.15 Swope     
58366.983           i  15.40 0.16 LCOGT_04m 
58367.107           i  15.40 0.16 Swope     
58370.786           i  15.49 0.18 LCOGT_1m  
58372.074           i  15.52 0.18 Swope     
58373.027           i  15.62 0.20 LCOGT_04m 
58377.382           i  15.62 0.20 LCOGT_1m  
58320.073           r  15.54 0.17 Swope     
58322.020           r  15.46 0.16 LCOGT_04m 
58323.946           r  15.28 0.13 LCOGT_1m  
58324.101           r  15.30 0.14 LCOGT_04m 
58325.144           r  15.23 0.13 LCOGT_04m 
58326.176           r  15.28 0.13 LCOGT_1m  
58328.187           r  15.07 0.11 Swope     
58328.595           r  15.07 0.11 LCOGT_1m  
58329.109           r  15.18 0.12 LCOGT_04m 
58329.172           r  14.94 0.10 Swope     
58330.087           r  15.03 0.11 Swope     
58330.584           r  15.05 0.11 LCOGT_1m  
58331.028           r  15.18 0.12 LCOGT_04m 
58331.172           r  14.96 0.10 Swope     
58332.146           r  14.92 0.10 Swope     
58332.155           r  14.94 0.10 LCOGT_1m  
58333.130           r  14.92 0.10 Swope     
58334.109           r  14.90 0.09 LCOGT_1m  
58336.450           r  15.01 0.10 LCOGT_04m 
58338.146           r  14.88 0.09 LCOGT_04m 
58338.523           r  14.82 0.09 LCOGT_1m  
58339.825           r  14.76 0.08 LCOGT_04m 
58340.539           r  14.84 0.09 LCOGT_1m  
58341.719           r  14.84 0.09 LCOGT_04m 
58343.144           r  14.78 0.08 Swope     
58344.080           r  14.82 0.09 LCOGT_1m  
58344.150           r  14.98 0.10 LCOGT_04m 
58344.374           r  14.96 0.10 LCOGT_04m 
58345.733           r  14.90 0.09 LCOGT_04m 
58347.093           r  14.94 0.10 Swope     
58347.843           r  14.80 0.09 LCOGT_1m  
58349.116           r  14.86 0.09 Swope     
58349.805           r  14.96 0.21 LCOGT_1m  
58349.870           r  14.80 0.23 LCOGT_04m 
58351.520           r  14.88 0.09 LCOGT_1m  
58353.852           r  14.98 0.10 LCOGT_1m  
58357.124           r  15.03 0.11 LCOGT_1m  
58358.023           r  15.01 0.10 LCOGT_04m 
58358.869           r  15.05 0.11 LCOGT_1m  
58360.788           r  15.05 0.11 LCOGT_1m  
58360.814           r  15.14 0.12 LCOGT_04m 
58362.132           r  15.01 0.10 Swope     
58363.108           r  15.12 0.11 LCOGT_1m  
58363.992           r  15.33 0.14 LCOGT_04m 
58364.782           r  15.18 0.12 LCOGT_04m 
58365.107           r  15.14 0.12 LCOGT_1m  
58366.039           r  15.16 0.12 Swope     
58366.990           r  15.23 0.13 LCOGT_04m 
58367.105           r  15.21 0.12 Swope     
58369.423           r  15.41 0.15 LCOGT_04m 
58370.790           r  15.35 0.14 LCOGT_1m  
58372.075           r  15.33 0.14 Swope     
58373.035           r  15.66 0.19 LCOGT_04m 
58375.029           r  15.49 0.16 Swope     
58375.746           r  15.57 0.18 LCOGT_1m  
58377.386           r  15.54 0.17 LCOGT_1m  
58378.081           r  15.51 0.16 Swope     
58379.022           r  15.63 0.18 LCOGT_04m 
58381.798           r  15.66 0.19 LCOGT_1m  
58383.744           r  15.69 0.19 LCOGT_04m 
58383.749           r  15.69 0.19 LCOGT_1m  
58385.026           r  15.76 0.20 LCOGT_04m 
58387.767           r  15.79 0.21 LCOGT_04m 
58390.031           r  15.86 0.22 Swope     
58299.228-58303.254 V  17.07 0.21 ASASSN    
58306.086-58308.266 V  16.36 0.10 ASASSN    
58310.734-58314.216 V  15.92 0.08 ASASSN    
58317.595           V  15.57 0.14 Swift     
58319.233           V  15.33 0.07 ASASSN    
58320.062           V  15.28 0.09 Swope     
58320.652           V  15.54 0.16 Swift     
58323.572           V  15.36 0.12 Swift     
58323.947           V  15.16 0.08 LCOGT_1m  
58324.104           V  15.14 0.08 LCOGT_04m 
58324.220           V  15.14 0.08 ASASSN    
58325.146           V  15.04 0.08 LCOGT_04m 
58326.178           V  15.06 0.07 LCOGT_1m  
58326.904           V  14.88 0.12 LCOGT_04m 
58328.203           V  14.88 0.06 Swope     
58328.596           V  14.85 0.06 LCOGT_1m  
58329.113           V  15.04 0.07 LCOGT_04m 
58329.167           V  15.07 0.07 ASASSN    
58329.187           V  14.87 0.06 Swope     
58330.073           V  14.84 0.06 Swope     
58331.157           V  14.77 0.06 Swope     
58332.014           V  14.89 0.05 ASASSN    
58332.156           V  14.80 0.06 LCOGT_1m  
58332.160           V  14.76 0.05 Swope     
58333.144           V  14.74 0.05 Swope     
58334.111           V  14.77 0.06 LCOGT_1m  
58334.197           V  14.88 0.05 ASASSN    
58335.193           V  14.84 0.05 ASASSN    
58336.453           V  14.88 0.06 LCOGT_04m 
58338.182           V  14.82 0.06 ASASSN    
58338.524           V  14.72 0.05 LCOGT_1m  
58339.066           V  14.84 0.05 ASASSN    
58339.828           V  14.74 0.05 LCOGT_04m 
58340.541           V  14.71 0.05 LCOGT_1m  
58341.166           V  14.79 0.05 ASASSN    
58341.722           V  14.76 0.05 LCOGT_04m 
58343.159           V  14.68 0.05 Swope     
58343.730           V  14.79 0.06 LCOGT_04m 
58344.081           V  14.74 0.05 LCOGT_1m  
58344.377           V  14.88 0.06 LCOGT_04m 
58345.162           V  14.84 0.05 ASASSN    
58345.736           V  14.82 0.06 LCOGT_04m 
58347.102           V  14.72 0.05 Swope     
58347.104           V  14.80 0.05 ASASSN    
58347.844           V  14.74 0.05 LCOGT_1m  
58349.125           V  14.74 0.05 Swope     
58349.211           V  14.90 0.09 Swift     
58349.806           V  14.87 0.13 LCOGT_1m  
58349.873           V  14.88 0.14 LCOGT_04m 
58351.522           V  14.79 0.06 LCOGT_1m  
58352.065           V  15.00 0.10 Swift     
58353.854           V  14.87 0.06 LCOGT_1m  
58355.523           V  14.97 0.09 Swift     
58356.080           V  14.86 0.08 ASASSN    
58357.125           V  14.88 0.06 LCOGT_1m  
58358.027           V  15.00 0.07 LCOGT_04m 
58358.871           V  14.97 0.07 LCOGT_1m  
58359.124           V  14.97 0.07 ASASSN    
58360.082           V  15.15 0.07 ASASSN    
58360.789           V  15.02 0.07 LCOGT_1m  
58360.817           V  15.07 0.07 LCOGT_04m 
58361.360           V  15.18 0.11 Swift     
58362.142           V  14.94 0.06 Swope     
58363.105           V  15.12 0.06 ASASSN    
58363.109           V  15.06 0.07 LCOGT_1m  
58363.995           V  15.34 0.09 LCOGT_04m 
58364.218           V  15.32 0.12 Swift     
58364.786           V  15.14 0.08 LCOGT_04m 
58365.094           V  15.18 0.07 ASASSN    
58365.108           V  15.07 0.07 LCOGT_1m  
58366.029           V  15.07 0.07 Swope     
58366.994           V  15.22 0.08 LCOGT_04m 
58367.068           V  15.08 0.06 ASASSN    
58367.113           V  15.11 0.07 Swope     
58369.084           V  15.23 0.06 ASASSN    
58369.426           V  15.40 0.10 LCOGT_04m 
58370.791           V  15.30 0.09 LCOGT_1m  
58371.054           V  15.36 0.07 ASASSN    
58372.070           V  15.24 0.08 Swope     
58372.189           V  15.34 0.14 Swift     
58373.039           V  15.57 0.11 LCOGT_04m 
58373.070           V  15.52 0.07 ASASSN    
58375.021           V  15.38 0.09 Swope     
58375.036           V  15.54 0.19 Swift     
58375.075           V  15.34 0.07 ASASSN    
58375.747           V  15.42 0.10 LCOGT_1m  
58376.991           V  15.48 0.09 ASASSN    
58377.387           V  15.46 0.10 LCOGT_1m  
58378.070           V  15.42 0.10 Swope     
58379.026           V  15.52 0.11 LCOGT_04m 
58381.021           V  15.80 0.50 LCOGT_04m 
58381.799           V  15.59 0.12 LCOGT_1m  
58382.051           V  15.67 0.15 ASASSN    
58383.748           V  15.66 0.12 LCOGT_04m 
58383.750           V  15.66 0.12 LCOGT_1m  
58385.040           V  15.78 0.16 ASASSN    
58387.865           V  15.99 0.32 Swift     
58390.014           V  15.78 0.14 Swope     
58391.745           V  15.88 0.15 LCOGT_1m  
58392.995           V  15.91 0.15 Swope     
58394.901           V  16.07 0.37 Swift     
58401.018           V  16.07 0.18 Swope     
58406.038           V  16.16 0.19 Swope     
58409.008           V  16.26 0.21 Swope     
58288.969           g  >16.64 --- ASASSN    
58300.042-58305.098 g  17.08 0.18 ASASSN    
58305.096           g  16.59 0.17 ASASSN    
58309.264           g  16.22 0.14 ASASSN    
58311.231           g  15.82 0.08 ASASSN    
58313.228           g  15.78 0.09 ASASSN    
58318.221           g  15.24 0.07 LCOGT_1m  
58320.070           g  15.15 0.06 Swope     
58320.581           g  15.20 0.07 LCOGT_04m 
58322.012           g  15.10 0.06 LCOGT_04m 
58323.206           g  15.19 0.08 ASASSN    
58323.941           g  14.96 0.05 LCOGT_1m  
58324.093           g  14.96 0.05 LCOGT_04m 
58325.136           g  14.96 0.05 LCOGT_04m 
58326.172           g  14.87 0.05 LCOGT_1m  
58328.192           g  14.75 0.04 Swope     
58328.591           g  14.75 0.04 LCOGT_1m  
58329.099           g  14.88 0.05 LCOGT_04m 
58329.176           g  14.64 0.04 Swope     
58329.966           g  14.80 0.06 ASASSN    
58330.083           g  14.68 0.04 Swope     
58330.580           g  14.66 0.04 LCOGT_1m  
58331.015           g  14.80 0.04 ASASSN    
58331.019           g  14.85 0.05 LCOGT_04m 
58331.168           g  14.64 0.04 Swope     
58331.197           g  14.73 0.05 ASASSN    
58332.150           g  14.62 0.04 Swope     
58332.151           g  14.68 0.04 LCOGT_1m  
58333.133           g  14.61 0.04 Swope     
58334.105           g  14.64 0.04 LCOGT_1m  
58336.184           g  14.68 0.04 ASASSN    
58336.442           g  14.75 0.04 LCOGT_04m 
58338.136           g  14.75 0.04 LCOGT_04m 
58338.518           g  14.55 0.04 LCOGT_1m  
58338.549           g  14.65 0.04 LCOGT_04m 
58339.817           g  14.65 0.04 LCOGT_04m 
58340.107           g  14.76 0.04 ASASSN    
58340.535           g  14.53 0.04 LCOGT_1m  
58341.709           g  14.62 0.04 LCOGT_04m 
58342.171           g  14.63 0.04 ASASSN    
58343.148           g  14.54 0.04 Swope     
58344.076           g  14.60 0.04 LCOGT_1m  
58344.366           g  14.66 0.04 LCOGT_04m 
58347.096           g  14.61 0.04 Swope     
58347.839           g  14.60 0.04 LCOGT_1m  
58347.969           g  14.61 0.04 LCOGT_04m 
58349.119           g  14.60 0.04 Swope     
58349.801           g  14.60 0.14 LCOGT_1m  
58351.516           g  14.62 0.04 LCOGT_1m  
58353.848           g  14.68 0.04 LCOGT_1m  
58357.120           g  14.74 0.04 LCOGT_1m  
58358.865           g  14.78 0.04 LCOGT_1m  
58360.784           g  14.82 0.05 LCOGT_1m  
58362.115           g  14.94 0.05 ASASSN    
58362.136           g  14.82 0.05 Swope     
58363.104           g  14.88 0.05 LCOGT_1m  
58364.064           g  14.91 0.04 ASASSN    
58364.771           g  15.04 0.06 LCOGT_04m 
58365.102           g  14.98 0.05 LCOGT_1m  
58366.036           g  14.94 0.05 Swope     
58366.094           g  15.11 0.05 ASASSN    
58367.109           g  14.98 0.05 Swope     
58368.088           g  15.14 0.05 ASASSN    
58370.073           g  15.27 0.07 ASASSN    
58370.785           g  15.12 0.06 LCOGT_1m  
58372.052           g  15.24 0.05 ASASSN    
58372.073           g  15.15 0.06 Swope     
58375.026           g  15.27 0.07 Swope     
58375.742           g  15.22 0.06 LCOGT_1m  
58376.064           g  15.32 0.06 ASASSN    
58377.381           g  15.36 0.07 LCOGT_1m  
58378.078           g  15.32 0.07 Swope     
58381.793           g  15.41 0.08 LCOGT_1m  
58383.732           g  15.66 0.10 LCOGT_04m 
58383.744           g  15.52 0.08 LCOGT_1m  
58385.012           g  15.68 0.10 LCOGT_04m 
58387.755           g  15.66 0.10 LCOGT_04m 
58390.027           g  15.70 0.10 Swope     
58391.739           g  15.79 0.11 LCOGT_1m  
58392.986           g  15.86 0.11 Swope     
58393.005           g  16.04 0.08 ASASSN    
58401.007           g  16.07 0.14 Swope     
58406.026           g  16.15 0.15 Swope     
58408.995           g  16.07 0.14 Swope     
58317.590           B  15.18 0.06 Swift     
58318.224           B  15.16 0.04 LCOGT_1m  
58320.060           B  15.13 0.04 Swope     
58320.646           B  15.03 0.06 Swift     
58323.570           B  14.85 0.05 Swift     
58323.944           B  14.76 0.03 LCOGT_1m  
58326.175           B  14.76 0.04 LCOGT_1m  
58328.206           B  14.73 0.03 Swope     
58328.594           B  14.63 0.02 LCOGT_1m  
58329.190           B  14.67 0.03 Swope     
58330.067           B  14.66 0.02 Swope     
58330.583           B  14.62 0.02 LCOGT_1m  
58331.153           B  14.62 0.02 Swope     
58332.153           B  14.60 0.02 LCOGT_1m  
58332.162           B  14.61 0.02 Swope     
58333.146           B  14.60 0.02 Swope     
58334.108           B  14.55 0.02 LCOGT_1m  
58338.521           B  14.44 0.02 LCOGT_1m  
58338.554           B  14.50 0.10 LCOGT_04m 
58340.538           B  14.45 0.02 LCOGT_1m  
58341.716           B  14.60 0.02 LCOGT_04m 
58343.161           B  14.55 0.02 Swope     
58344.078           B  14.51 0.02 LCOGT_1m  
58347.103           B  14.57 0.02 Swope     
58347.842           B  14.45 0.02 LCOGT_1m  
58349.127           B  14.60 0.02 Swope     
58349.207           B  14.52 0.05 Swift     
58349.803           B  14.61 0.05 LCOGT_1m  
58351.519           B  14.54 0.02 LCOGT_1m  
58352.060           B  14.61 0.05 Swift     
58353.851           B  14.52 0.02 LCOGT_1m  
58355.519           B  14.67 0.05 Swift     
58357.123           B  14.63 0.02 LCOGT_1m  
58358.868           B  14.70 0.03 LCOGT_1m  
58360.786           B  14.68 0.03 LCOGT_1m  
58361.353           B  14.85 0.05 Swift     
58363.106           B  14.77 0.03 LCOGT_1m  
58364.213           B  14.84 0.05 Swift     
58365.105           B  14.89 0.03 LCOGT_1m  
58366.026           B  14.91 0.03 Swope     
58367.115           B  14.97 0.03 Swope     
58370.788           B  14.98 0.03 LCOGT_1m  
58372.068           B  15.13 0.04 Swope     
58372.185           B  15.12 0.07 Swift     
58375.020           B  15.24 0.04 Swope     
58375.033           B  15.20 0.08 Swift     
58375.744           B  15.26 0.05 LCOGT_1m  
58377.384           B  15.20 0.04 LCOGT_1m  
58378.067           B  15.28 0.04 Swope     
58381.796           B  15.31 0.04 LCOGT_1m  
58383.747           B  15.39 0.05 LCOGT_1m  
58385.475           B  15.46 0.08 Swift     
58387.863           B  15.46 0.12 Swift     
58390.009           B  15.62 0.06 Swope     
58390.585           B  15.63 0.10 Swift     
58391.741           B  15.57 0.05 LCOGT_1m  
58392.997           B  15.73 0.06 Swope     
58393.706           B  15.75 0.12 Swift     
58394.649           B  15.76 0.11 Swift     
58401.020           B  15.97 0.08 Swope     
58405.991           B  16.12 0.14 Swift     
58406.042           B  16.07 0.08 Swope     
58409.012           B  16.10 0.09 Swope     
58409.303           B  16.24 0.15 Swift     
58413.954           B  16.37 0.16 Swift     
58417.736           B  16.35 0.16 Swift     
58424.912           B  16.51 0.23 Swift     
58428.026           B  16.51 0.19 Swift     
58320.065           u  14.87 0.02 Swope     
58328.194           u  14.46 0.02 Swope     
58329.178           u  14.49 0.02 Swope     
58330.076           u  14.43 0.02 Swope     
58331.160           u  14.42 0.02 Swope     
58332.152           u  14.40 0.02 Swope     
58333.135           u  14.36 0.02 Swope     
58343.151           u  14.36 0.02 Swope     
58347.097           u  14.39 0.02 Swope     
58349.121           u  14.41 0.02 Swope     
58362.137           u  14.66 0.02 Swope     
58366.031           u  14.72 0.02 Swope     
58367.110           u  14.78 0.02 Swope     
58372.071           u  14.95 0.02 Swope     
58375.023           u  15.05 0.02 Swope     
58378.071           u  15.10 0.02 Swope     
58390.020           u  15.43 0.02 Swope     
58392.988           u  15.54 0.03 Swope     
58401.009           u  15.74 0.03 Swope     
58406.029           u  15.83 0.03 Swope     
58409.000           u  15.98 0.03 Swope     
58491.358           u  17.03 0.06 Swope     
58497.372           u  17.26 0.09 Swope     
58510.347           u  17.39 0.09 Swope     
58514.348           u  17.37 0.08 Swope     
58521.350           u  17.46 0.08 Swope     
58527.351           u  17.72 0.10 Swope     
58540.395           u  17.68 0.11 Swope     
58549.395           u  17.90 0.12 Swope     
58558.411           u  17.94 0.15 Swope     
58579.423           u  18.04 0.21 Swope     
58585.400           u  18.04 0.13 Swope     
58587.397           u  17.94 0.12 Swope     
58589.282           u  18.07 0.15 Swope     
58600.341           u  18.09 0.14 Swope     
58612.291           u  18.07 0.13 Swope     
58615.331           u  18.17 0.15 Swope     
58636.221           u  18.12 0.14 Swope     
58675.120           u  18.54 0.22 Swope     
58689.159           u  18.31 0.17 Swope     
58692.046           u  18.23 0.15 Swope     
58697.131           u  18.37 0.18 Swope     
58700.056           u  18.31 0.17 Swope     
58703.016           u  18.47 0.20 Swope     
58712.009           u  18.54 0.22 Swope     
58718.990           u  18.44 0.19 Swope     
58746.019           u  18.31 0.17 Swope     
58756.012           u  18.44 0.19 Swope     
58317.589           U  14.95 0.04 Swift     
58320.644           U  14.71 0.04 Swift     
58323.570           U  14.61 0.04 Swift     
58336.591           U  14.29 0.03 Swift     
58349.206           U  14.34 0.04 Swift     
58352.058           U  14.42 0.04 Swift     
58355.518           U  14.46 0.04 Swift     
58361.352           U  14.61 0.04 Swift     
58364.212           U  14.67 0.04 Swift     
58372.185           U  15.00 0.05 Swift     
58375.032           U  14.94 0.06 Swift     
58385.475           U  15.31 0.05 Swift     
58387.862           U  15.41 0.08 Swift     
58390.585           U  15.46 0.06 Swift     
58393.705           U  15.57 0.07 Swift     
58394.649           U  15.57 0.06 Swift     
58405.991           U  15.84 0.06 Swift     
58409.302           U  15.96 0.07 Swift     
58413.953           U  16.03 0.07 Swift     
58417.735           U  16.18 0.07 Swift     
58421.781           U  16.41 0.09 Swift     
58424.911           U  16.37 0.11 Swift     
58428.025           U  16.45 0.09 Swift     
58505.006           U  17.48 0.13 Swift     
58512.846           U  17.41 0.14 Swift     
58516.622           U  17.84 0.20 Swift     
58524.733           U  17.95 0.23 Swift     
58528.247           U  17.75 0.17 Swift     
58532.422           U  17.92 0.19 Swift     
58540.338           U  17.69 0.20 Swift     
58544.132           U  18.30 0.36 Swift     
58548.239           U  17.88 0.22 Swift     
58552.556           U  18.35 0.30 Swift     
58565.294           U  18.16 0.24 Swift     
58569.163           U  18.16 0.34 Swift     
58573.281           U  18.44 0.27 Swift     
58581.112           U  18.32 0.23 Swift     
58593.331           U  18.30 0.24 Swift     
58622.601           U  18.60 0.28 Swift     
58627.199           U  18.53 0.27 Swift     
58653.224           U  18.53 0.27 Swift     
58667.631           U  18.63 0.29 Swift     
58778.785           U  18.63 0.34 Swift     
58785.089           U  18.63 0.36 Swift     
58317.588           W1 14.83 0.04 Swift     
58320.642           W1 14.62 0.04 Swift     
58323.569           W1 14.47 0.04 Swift     
58339.114           W1 14.16 0.04 Swift     
58349.204           W1 14.20 0.04 Swift     
58352.056           W1 14.39 0.04 Swift     
58355.516           W1 14.30 0.04 Swift     
58361.349           W1 14.59 0.04 Swift     
58364.209           W1 14.51 0.04 Swift     
58372.183           W1 14.79 0.04 Swift     
58375.030           W1 14.84 0.05 Swift     
58385.472           W1 15.25 0.04 Swift     
58387.861           W1 15.24 0.07 Swift     
58390.584           W1 15.37 0.05 Swift     
58393.703           W1 15.39 0.06 Swift     
58394.648           W1 15.39 0.05 Swift     
58405.989           W1 15.71 0.05 Swift     
58409.300           W1 15.84 0.05 Swift     
58413.950           W1 15.96 0.06 Swift     
58417.734           W1 16.04 0.05 Swift     
58421.780           W1 16.27 0.06 Swift     
58424.910           W1 16.13 0.07 Swift     
58428.024           W1 16.27 0.06 Swift     
58505.003           W1 17.11 0.08 Swift     
58512.844           W1 17.46 0.09 Swift     
58516.620           W1 17.36 0.09 Swift     
58524.732           W1 17.47 0.09 Swift     
58528.245           W1 17.59 0.10 Swift     
58532.421           W1 17.45 0.09 Swift     
58540.337           W1 17.69 0.13 Swift     
58544.131           W1 17.67 0.13 Swift     
58552.555           W1 17.91 0.12 Swift     
58561.716           W1 17.80 0.23 Swift     
58565.294           W1 17.77 0.13 Swift     
58569.162           W1 17.86 0.20 Swift     
58573.279           W1 17.88 0.11 Swift     
58589.884           W1 18.06 0.19 Swift     
58593.330           W1 17.88 0.11 Swift     
58617.419           W1 17.84 0.13 Swift     
58622.599           W1 17.95 0.11 Swift     
58627.198           W1 18.26 0.13 Swift     
58632.430           W1 18.09 0.11 Swift     
58642.276           W1 17.99 0.14 Swift     
58648.311           W1 18.07 0.12 Swift     
58653.223           W1 18.06 0.11 Swift     
58657.022           W1 18.09 0.12 Swift     
58667.628           W1 18.09 0.11 Swift     
58778.782           W1 18.01 0.12 Swift     
58785.088           W1 18.08 0.15 Swift     
58317.596           M2 14.53 0.04 Swift     
58320.653           M2 14.39 0.05 Swift     
58323.572           M2 14.23 0.04 Swift     
58334.540           M2 13.89 0.04 Swift     
58349.212           M2 13.90 0.04 Swift     
58352.066           M2 13.87 0.04 Swift     
58355.524           M2 13.96 0.04 Swift     
58361.362           M2 14.29 0.04 Swift     
58364.219           M2 14.19 0.04 Swift     
58372.190           M2 14.48 0.04 Swift     
58375.037           M2 14.45 0.04 Swift     
58385.480           M2 14.82 0.04 Swift     
58387.865           M2 14.88 0.05 Swift     
58390.587           M2 15.00 0.05 Swift     
58393.709           M2 15.00 0.05 Swift     
58394.901           M2 15.18 0.06 Swift     
58405.995           M2 15.40 0.04 Swift     
58409.307           M2 15.56 0.05 Swift     
58413.961           M2 15.66 0.05 Swift     
58417.738           M2 15.77 0.05 Swift     
58421.786           M2 16.08 0.05 Swift     
58424.914           M2 16.01 0.06 Swift     
58428.029           M2 16.17 0.05 Swift     
58505.017           M2 17.18 0.10 Swift     
58512.850           M2 17.26 0.09 Swift     
58516.628           M2 17.20 0.08 Swift     
58524.736           M2 17.44 0.10 Swift     
58528.251           M2 17.43 0.08 Swift     
58532.426           M2 17.35 0.11 Swift     
58540.342           M2 17.43 0.11 Swift     
58544.135           M2 17.56 0.10 Swift     
58548.244           M2 17.70 0.12 Swift     
58552.559           M2 17.77 0.10 Swift     
58565.292           M2 17.81 0.15 Swift     
58569.159           M2 17.70 0.21 Swift     
58573.278           M2 18.11 0.15 Swift     
58593.327           M2 18.05 0.14 Swift     
58617.418           M2 18.15 0.17 Swift     
58627.196           M2 18.09 0.13 Swift     
58632.424           M2 17.96 0.12 Swift     
58642.275           M2 17.99 0.19 Swift     
58648.308           M2 17.92 0.13 Swift     
58657.021           M2 18.18 0.15 Swift     
58667.624           M2 18.13 0.13 Swift     
58785.085           M2 17.97 0.15 Swift     
58317.591           W2 14.36 0.04 Swift     
58320.647           W2 14.17 0.04 Swift     
58323.571           W2 14.05 0.04 Swift     
58349.208           W2 13.80 0.04 Swift     
58352.061           W2 13.86 0.04 Swift     
58355.520           W2 13.90 0.04 Swift     
58364.214           W2 14.21 0.04 Swift     
58372.186           W2 14.40 0.04 Swift     
58375.033           W2 14.33 0.04 Swift     
58385.476           W2 14.67 0.04 Swift     
58387.863           W2 14.81 0.05 Swift     
58390.585           W2 14.86 0.05 Swift     
58393.706           W2 14.91 0.05 Swift     
58394.649           W2 14.94 0.05 Swift     
58405.992           W2 15.19 0.04 Swift     
58409.303           W2 15.35 0.04 Swift     
58413.956           W2 15.50 0.05 Swift     
58417.736           W2 15.64 0.05 Swift     
58421.783           W2 15.92 0.05 Swift     
58424.912           W2 15.82 0.06 Swift     
58428.026           W2 15.97 0.05 Swift     
58505.009           W2 16.99 0.07 Swift     
58512.847           W2 17.18 0.09 Swift     
58516.624           W2 17.16 0.08 Swift     
58524.734           W2 17.40 0.09 Swift     
58528.248           W2 17.44 0.08 Swift     
58532.423           W2 17.36 0.08 Swift     
58540.339           W2 17.49 0.11 Swift     
58544.133           W2 17.77 0.12 Swift     
58548.240           W2 17.65 0.12 Swift     
58552.556           W2 17.64 0.10 Swift     
58561.718           W2 17.62 0.15 Swift     
58565.295           W2 17.97 0.12 Swift     
58569.164           W2 17.89 0.17 Swift     
58573.281           W2 17.96 0.11 Swift     
58593.332           W2 17.89 0.10 Swift     
58617.420           W2 17.88 0.11 Swift     
58622.602           W2 17.83 0.08 Swift     
58627.199           W2 17.95 0.08 Swift     
58632.435           W2 17.99 0.09 Swift     
58642.277           W2 17.95 0.13 Swift     
58648.314           W2 17.97 0.10 Swift     
58653.225           W2 17.94 0.09 Swift     
58657.023           W2 18.17 0.11 Swift     
58667.633           W2 18.00 0.09 Swift     
58778.787           W2 17.90 0.18 Swift     
58785.090           W2 18.13 0.12 Swift     
